Differentiation of the Cholesky decomposition

We review strategies for differentiating matrix-based computations, and derive symbolic and algorithmic update rules for differentiating expressions containing the Cholesky decomposition. We recommend new `blocked' algorithms, based on differentiating the Cholesky algorithm DPOTRF in the LAPACK library, which uses `Level 3' matrix-matrix operations from BLAS, and so is cache-friendly and easy to parallelize. For large matrices, the resulting algorithms are the fastest way to compute Cholesky derivatives, and are an order of magnitude faster than the algorithms in common usage. In some computing environments, symbolically-derived updates are faster for small matrices than those based on differentiating Cholesky algorithms. The symbolic and algorithmic approaches can be combined to get the best of both worlds.

==> python_check/pseudocode_port.py <==
# Demonstration code for Cholesky differentiation
# Iain Murray, February 2016

# These routines need Python >=3.5 and NumPy >= 1.10 for matrix
# multiplication with the infix operator "@". For earlier Python/NumPy,
# replace all uses of "@" with the np.dot() function.

# Tested with Python 3.5.0, NumPy 1.10.4, and SciPy 0.17.0, with MKL
# from Anaconda's distribution with a quad core i5-3470 CPU @ 3.20GHz.

import numpy as np
from numpy import tril
from scipy.linalg import solve_triangular as _solve_triangular

# There are operations that are not performed in place but could be by
# splitting up the operations, and/or using lower-level code. In this
# version of the code, I've instead tried to keep the Python syntax
# close to the illustrative pseudo-code.

# Where the pseudo code contains inverses of triangular matrices, it's
# commonly understood that the matrix product of the inverse with the
# adjacent term should be found by solving the resulting linear system of
# equations. The code below contains some commented-out lines with a
# straightforward rewriting of the pseudocode using inv(), followed by
# equivalent but more efficient lines calling a linear solver (_st()
# defined below). To get an inv function for testing we could do:
#from numpy.linalg import inv
# I'd have to call the underlying LAPACK routines myself to solve these
# systems in-place, as the matrix tranposes haven't worked out to match
# what the SciPy routine can do in-place.

def _st(A, b, trans=0):
    """
    solve triangular system "tril(A) @ x = b", returning x
    
    if trans==1, solve "tril(A).T @ x = b" instead.
    """
    if b.size == 0:
        return b
    else:
        return _solve_triangular(A, b, trans=trans, lower=True)

def Phi(A):
    """Return lower-triangle of matrix and halve the diagonal"""
    A = tril(A)
    A[np.diag_indices_from(A)] *= 0.5
    return A

def chol_symbolic_fwd(L, Sigma_dot):
    """
    Forwards-mode differentiation through the Cholesky decomposition
    
    This version uses a "one-line" symbolic expression to return L_dot
    where "_dot" means sensitivities in forwards-mode differentiation,
    and Sigma = L @ L.T.
    """
    # invL = inv(L)
    # return L @ Phi(invL @ Sigma_dot @ invL.T)
    return L @ Phi(_st(L, _st(L, Sigma_dot.T).T))

def chol_symbolic_rev(L, Lbar):
    """
    Reverse-mode differentiation through the Cholesky decomposition
    
    This version uses a short symbolic expression to return
    tril(Sigma_bar) where "_bar" means sensitivities in reverse-mode
    differentiation, and Sigma = L @ L.T.
    """
    P = Phi(L.T @ Lbar)
    #invL = inv(L)
    #return Phi(invL.T @ (P + P.T) @ invL)
    return Phi(_st(L, _st(L, (P + P.T), 1).T, 1))

def level2partition(A, j):
    """Return views into A used by the unblocked algorithms"""
    # diagonal element d is A[j,j]
    # we access [j, j:j+1] to get a view instead of a copy.
    rr = A[j, :j]      # row  
    dd = A[j, j:j+1]   # scalar on diagonal   /      \
    B = A[j+1:, :j]    # Block in corner      | r d  |
    cc = A[j+1:, j]    # column               \ B c  /
    return rr, dd, B, cc

def chol_unblocked(A, inplace=False):
    """
    Cholesky decomposition, mirroring LAPACK's DPOTF2
    
    Intended to illustrate the algorithm only. Use a Cholesky routine
    from numpy or scipy instead.
    """
    if not inplace:
        A = A.copy()
    for j in range(A.shape[0]):
        rr, dd, B, cc = level2partition(A, j)
        dd[:] = np.sqrt(dd - rr@rr)
        cc[:] = (cc - B@rr) / dd
    return A

def chol_unblocked_fwd(L, Adot, inplace=False):
    """
    Forwards-mode differentiation through the Cholesky decomposition
    
    Obtain L_dot from Sigma_dot, where "_dot" means sensitivities in
    forwards-mode differentiation, and Sigma = L @ L.T.

    This version uses an unblocked algorithm to update sensitivities
    Adot in place. tril(Adot) should start containing Sigma_dot, and
    will end containing the L_dot. The upper triangular part of Adot
    is untouched, so take tril(Adot) at the end if triu(Adot,1) did
    not start out filled with zeros.

    If inplace=False, a copy of Adot is modified instead of the
    original. The Abar that was modified is returned.
    """
    if not inplace:
        Adot = Adot.copy()
    for j in range(L.shape[0]):
        rr, dd, B, cc = level2partition(L, j)
        rdot, ddot, Bdot, cdot = level2partition(Adot, j)
        ddot[:] = (ddot/2 - rr@rdot) / dd
        cdot[:] = (cdot - Bdot@rr - B@rdot - cc*ddot) / dd
    return Adot

def chol_unblocked_rev(L, Abar, inplace=False):
    """
    Reverse-mode differentiation through the Cholesky decomposition
    
    Obtain tril(Sigma_bar) from L_bar, where "_bar" means sensitivities
    in reverse-mode differentiation, and Sigma = L @ L.T.

    This version uses an unblocked algorithm to update sensitivities
    Abar in place. tril(Abar) should start containing L_bar, and will
    end containing the tril(Sigma_bar). The upper triangular part of
    Adot is untouched, so take tril(Abar) at the end if triu(Abar,1)
    did not start out filled with zeros. Alternatively, (tril(Abar) +
    tril(Abar).T) will give the symmetric, redundant matrix of
    sensitivities.
    
    If inplace=False, a copy of Abar is modified instead of the
    original. The Abar that was modified is returned.
    """
    if not inplace:
        Abar = Abar.copy()
    for j in range(L.shape[0] - 1, -1, -1): # N-1,N-2,...,1,0
        rr, dd, B, cc = level2partition(L, j)
        rbar, dbar, Bbar, cbar = level2partition(Abar, j)
        dbar -= cc @ cbar / dd
        dbar /= dd # / These two lines could be
        cbar /= dd # \ done in one operation
        rbar -= dbar*rr  # / These two lines could be done
        rbar -= cbar @ B # \ with one matrix multiply
        Bbar -= cbar[:,None] @ rr[None,:]
        dbar /= 2
    return Abar

def level3partition(A, j, k):
    """Return views into A used by the blocked algorithms"""
    # Top left corner of diagonal block is [j,j]
    # Block size is NB = (k-j)
    R = A[j:k, :j]     # Row block                     /      \
    D = A[j:k, j:k]    # triangular block on Diagonal  |      |
    B = A[k:, :j]      # Big corner block              | R D  |
    C = A[k:, j:k]     # Column block                  \ B C  /
    return R, D, B, C

def chol_blocked(A, NB=256, inplace=False):
    """Cholesky decomposition, mirroring LAPACK's DPOTRF
    
    Intended to illustrate the algorithm only. Use a Cholesky routine
    from numpy or scipy instead."""
    if not inplace:
        A = A.copy()
    for j in range(0, A.shape[0], NB):
        k = min(N, j + NB)
        R, D, B, C = level3partition(A, j, k)
        D -= tril(R @ R.T)
        chol_unblocked(D, inplace=True)
        C -= B @ R.T
        #C[:] = C @ inv(tril(D)).T
        C[:] = _st(D, C.T).T
    return A

def chol_blocked_fwd(L, Adot, NB=256, inplace=False):
    """
    Forwards-mode differentiation through the Cholesky decomposition
    
    Obtain L_dot from Sigma_dot, where "_dot" means sensitivities in
    forwards-mode differentiation, and Sigma = L @ L.T.

    This version uses a blocked algorithm to update sensitivities Adot
    in place. tril(Adot) should start containing Sigma_dot, and will
    end containing the L_dot. Take tril() of the answer if
    triu(Adot,1) did not start out filled with zeros. Unlike the
    unblocked routine, if the upper triangular part of Adot started
    with non-zero values, some of these will be overwritten.

    If inplace=False, a copy of Adot is modified instead of the
    original. The Abar that was modified is returned.
    """
    if not inplace:
        Adot = Adot.copy()
    for j in range(0, L.shape[0], NB):
        k = min(N, j + NB)
        R, D, B, C = level3partition(L, j, k)
        Rdot, Ddot, Bdot, Cdot = level3partition(Adot, j, k)
        Ddot[:] = tril(Ddot) - tril(Rdot @ R.T + R@Rdot.T)
        #chol_unblocked_fwd(D, Ddot, inplace=True) # slow in Python
        Ddot[:] = chol_symbolic_fwd(D, Ddot + tril(Ddot, -1).T)
        Cdot -= (Bdot@R.T + B@Rdot.T)
        #Cdot[:] = (Cdot - C@Ddot.T) @ inv(tril(D)).T
        Cdot[:] = _st(D, Cdot.T - Ddot@C.T).T
    return Adot

def chol_blocked_rev(L, Abar, NB=256, inplace=False):
    """
    Reverse-mode differentiation through the Cholesky decomposition
    
    Obtain tril(Sigma_bar) from L_bar, where "_bar" means sensitivities
    in reverse-mode differentiation, and Sigma = L @ L.T.

    This version uses a blocked algorithm to update sensitivities Abar
    in place. tril(Abar) should start containing L_bar, and will end
    containing the tril(Sigma_bar). Take tril(Abar) at the end if
    triu(Abar,1) did not start out filled with zeros. Alternatively,
    (tril(Abar) + tril(Abar).T) will give the symmetric, redundant
    matrix of sensitivities.
    
    Unlike the unblocked routine, if the upper triangular part of Abar
    started with non-zero values, some of these will be overwritten.

    If inplace=False, a copy of Abar is modified instead of the
    original. The Abar that was modified is returned.
    """
    if not inplace:
        Abar = Abar.copy()
    for k in range(L.shape[0], -1, -NB):
        j = max(0, k - NB)
        R, D, B, C = level3partition(L, j, k)
        Rbar, Dbar, Bbar, Cbar = level3partition(Abar, j, k)
        #Cbar[:] = Cbar @ inv(tril(D))
        Cbar[:] = _st(D, Cbar.T, trans=1).T
        Bbar -= Cbar @ R
        Dbar[:] = tril(Dbar) - tril(Cbar.T @ C)
        #chol_unblocked_rev(D, Dbar, inplace=True) # slow in Python
        Dbar[:] = chol_symbolic_rev(D, Dbar)
        Rbar -= (Cbar.T @ B + (Dbar + Dbar.T) @ R)
    return Abar

# Testing code follows

def _trace_dot(A, B):
    """_trace_dot(A, B) = trace(A @ B) = A.ravel() @ B. ravel()"""
    return A.ravel() @ B.ravel()

def _testme(N):
    """Exercise each function using NxN matrices"""
    import scipy as sp
    from time import time
    if N > 1:
        Sigma = np.cov(sp.randn(N, 2*N))
        Sigma_dot = np.cov(sp.randn(N, 2*N))
    elif N == 1:
        Sigma = np.array([[sp.rand()]])
        Sigma_dot = np.array([[sp.rand()]])
    else:
        assert(False)
    tic = time()
    L = np.linalg.cholesky(Sigma)
    toc = time() - tic
    print('Running np.linalg.cholesky:')
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    L_ub = tril(chol_unblocked(Sigma))
    toc = time() - tic
    print('Unblocked chol works: %r'
            % np.all(np.isclose(L, L_ub)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    L_bl = tril(chol_blocked(Sigma))
    toc = time() - tic
    print('Blocked chol works: %r'
            % np.all(np.isclose(L, L_bl)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    Ldot = chol_symbolic_fwd(L, Sigma_dot)
    toc = time() - tic
    hh = 1e-5
    L2 = np.linalg.cholesky(Sigma + Sigma_dot*hh/2)
    L1 = np.linalg.cholesky(Sigma - Sigma_dot*hh/2)
    Ldot_fd = (L2 - L1) / hh
    print('Symbolic chol_fwd works: %r'
            % np.all(np.isclose(Ldot, Ldot_fd)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    Ldot_ub = tril(chol_unblocked_fwd(L, Sigma_dot))
    toc = time() - tic
    print('Unblocked chol_fwd works: %r'
            % np.all(np.isclose(Ldot, Ldot_ub)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    Ldot_bl = tril(chol_blocked_fwd(L, Sigma_dot))
    toc = time() - tic
    print('Blocked chol_fwd works: %r'
            % np.all(np.isclose(Ldot, Ldot_bl)))
    print('   Time taken: %0.4f s' % toc)
    Lbar = tril(sp.randn(N, N))
    tic = time()
    Sigma_bar = chol_symbolic_rev(L, Lbar)
    toc = time() - tic
    Delta1 = _trace_dot(Lbar, Ldot)
    Delta2 = _trace_dot(Sigma_bar, Sigma_dot)
    print('Symbolic chol_rev works: %r'
            % np.all(np.isclose(Delta1, Delta2)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    Sigma_bar_ub = chol_unblocked_rev(L, Lbar)
    toc = time() - tic
    Delta3 = _trace_dot(Sigma_bar_ub, Sigma_dot)
    print('Unblocked chol_rev works: %r'
            % np.all(np.isclose(Delta1, Delta3)))
    print('   Time taken: %0.4f s' % toc)
    tic = time()
    Sigma_bar_bl = chol_blocked_rev(L, Lbar)
    toc = time() - tic
    Delta4 = _trace_dot(Sigma_bar_bl, Sigma_dot)
    print('Blocked chol_rev works: %r'
            % np.all(np.isclose(Delta1, Delta4)))
    print('   Time taken: %0.4f s' % toc)

if __name__ == '__main__':
    import sys
    if len(sys.argv) > 1:
        N = int(sys.argv[1])
    else:
        N = 500
    _testme(N)

    # Example output for N = 500
    # --------------------------
    # Running np.linalg.cholesky:
    #    Time taken: 0.0036 s
    # Unblocked chol works: True
    #    Time taken: 0.0319 s
    # Blocked chol works: True
    #    Time taken: 0.0356 s
    # Symbolic chol_fwd works: True
    #    Time taken: 0.0143 s
    # Unblocked chol_fwd works: True
    #    Time taken: 0.0592 s
    # Blocked chol_fwd works: True
    #    Time taken: 0.0112 s
    # Symbolic chol_rev works: True
    #    Time taken: 0.0165 s
    # Unblocked chol_rev works: True
    #    Time taken: 0.1069 s
    # Blocked chol_rev works: True
    #    Time taken: 0.0093 s

    # Example output for N = 4000
    # --------------------------
    # Running np.linalg.cholesky:
    #    Time taken: 0.4020 s
    # Unblocked chol works: True
    #    Time taken: 25.8296 s
    # Blocked chol works: True
    #    Time taken: 0.7566 s
    # Symbolic chol_fwd works: True
    #    Time taken: 3.9871 s
    # Unblocked chol_fwd works: True
    #    Time taken: 51.6754 s
    # Blocked chol_fwd works: True
    #    Time taken: 1.2495 s
    # Symbolic chol_rev works: True
    #    Time taken: 4.1324 s
    # Unblocked chol_rev works: True
    #    Time taken: 96.3179 s
    # Blocked chol_rev works: True
    #    Time taken: 1.2938 s

    # Times are machine and configuration dependent. On the same test
    # machine, my Level 3 Fortran implementation is only ~10% faster
    # for N=4000, although can be a lot faster for small matrices.
    # A Level 2 Fortran implementation isn't as bad as the Python
    # version, but is still >15x slower than the blocked Python code.



==> python_check/split.py <==
#!/usr/bin/env python

splits = [
    'def Phi(',
    'def chol_unblocked_fwd(',
    'def level3partition(',
    'def chol_blocked_rev(',
    'EOF'
    ]

f_meta = open('meta.tex', 'w')
meta = r'\lstinputlisting[firstnumber=%d]{python_check/p%d.py}' + '\n'
f_meta.write(meta % (1, 1))

part = 1
f_out = open('p%d.py' % part, 'w')
num_lines = 1

with open('pseudocode_port.py', 'r') as f_in:
    for line in f_in:
        if line.strip().startswith(splits[part-1]):
            f_out.close()
            part += 1
            f_out = open('p%d.py' % part, 'w')
            f_meta.write('\\newpage\n')
            f_meta.write(meta % (num_lines, part))
        f_out.write(line)
        num_lines += 1

f_out.close()
f_meta.close()


